Towards Probing Speech-Specific Risks in Large Multimodal Models: A Taxonomy, Benchmark, and Insights

Large Multimodal Models (LMMs) have achieved great success recently, demonstrating a strong capability to understand multimodal information and to interact with human users. Despite the progress made, the challenge of detecting high-risk interactions in multimodal settings, and in particular in speech modality, remains largely unexplored. Conventional research on risk for speech modality primarily emphasises the content (e.g., what is captured as transcription). However, in speech-based interactions, paralinguistic cues in audio can significantly alter the intended meaning behind utterances. In this work, we propose a speech-specific risk taxonomy, covering 8 risk categories under hostility (malicious sarcasm and threats), malicious imitation (age, gender, ethnicity), and stereotypical biases (age, gender, ethnicity). Based on the taxonomy, we create a small-scale dataset for evaluating current LMMs capability in detecting these categories of risk. We observe even the latest models remain ineffective to detect various paralinguistic-specific risks in speech (e.g., Gemini 1.5 Pro is performing only slightly above random baseline). Warning: this paper contains biased and offensive examples.

==> figure_table/table1-plot.py <==
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np

# Data preparation
data_extended = {
    "System": ["Qwen-Audio-Chat"] * 6 + ["SALMONN-7B"] * 6 + ["SALMONN-13B"] * 6 + ["WavLLM"] * 6,
    "Prompt": ["Y/N", "CoT + Y/N", "Pre-task + Y/N", "MC", "CoT + MC", "Pre-task + MC"] * 4,
    "Sarcasm Acc": [66.00, 62.27, 50.00, 61.47, 61.47, 76.67, 50.00, 50.00, 52.00, 59.20, 58.93, 64.00,
                    64.80, 50.80, 50.40, 61.60, 60.00, 64.27, 50.00, 50.00, 49.33, 50.00, 50.00, 50.00],
    "Gender Prejudice Acc": [55.81, 50.00, 50.00, 45.48, 48.39, 50.97, 50.00, 50.00, 55.81, 49.68, 48.06, 52.58,
                             50.00, 50.32, 62.58, 34.84, 37.74, 46.45, 49.68, 50.00, 48.39, 50.00, 50.00, 50.32],
    "Age Prejudice Acc": [48.40, 54.60, 50.00, 51.60, 53.20, 50.00, 50.00, 50.00, 48.60, 49.60, 43.00, 55.20,
                          50.00, 48.40, 45.80, 42.40, 41.20, 45.55, 35.20, 36.20, 49.80, 49.40, 49.40, 49.20],
    "Ethnicity Prejudice Acc": [49.58, 48.75, 50.00, 61.67, 56.25, 50.42, 50.00, 50.83, 50.00, 60.83, 63.33, 50.00,
                                50.00, 50.00, 45.42, 63.33, 52.50, 52.85, 46.67, 49.58, 31.67, 49.58, 49.58, 50.00]
}

df_extended = pd.DataFrame(data_extended)

# Setting up the color palette
pastel_colors = {
    'Qwen-Audio-Chat': '#D88C9A',  # Soft pink
    'SALMONN-7B': '#F2D0A9',       # Soft peach
    'SALMONN-13B': '#99C1B9',      # Soft teal
    'WavLLM': '#8E7DBE'            # Soft purple
}

# Creating the plots
fig, axs = plt.subplots(2, 2, figsize=(14, 10), sharex=True)
width = 0.2  # width of the bars
x = np.arange(len(df_extended["Prompt"].unique()))  # unique x values for each system within the same prompt category

for i, category in enumerate(["Sarcasm Acc", "Gender Prejudice Acc", "Age Prejudice Acc", "Ethnicity Prejudice Acc"]):
    ax = axs[i//2, i%2]
    for j, (system, _) in enumerate(pastel_colors.items()):
        subset = df_extended[df_extended["System"] == system]
        avg_performance = subset[category].mean()
        bar_color = pastel_colors[system]
        ax.bar(x + j*width, subset[category], width, label=system, color=bar_color)
        ax.axhline(y=avg_performance, color=bar_color, linestyle='--', linewidth=1)
        ax.text(len(x), avg_performance, f'{avg_performance:.2f}', color=bar_color, va='center')
    ax.set_title(category)
    ax.set_xticks(x + width / 2)
    ax.set_xticklabels(df_extended["Prompt"].unique(), rotation=45)
    ax.legend()
    ax.grid(True)
    ax.set_ylim(30, 80)  # Adjusted y-axis limit

fig.tight_layout()
plt.show()

